FIEMS: Fast Italian Energy Market Simulator

The article describes the algorithm used to define the electricity price in day-ahead and itraday energy markets in Italy. Details of Matlab implementation of one of its simplified versions, capable of producing good results in a extremely short time, are then provided and numerical results are discussed.

==> Codici/PLOT_CURVA.m <==
close all;
QV=[10 10 40 12 20 5 8 9];
PV=[0  5  12 30 35 45 48 61];
CQV=cumsum(QV);
QA=[20 10 4 50 11 4 5];
PA=[50 40 37 31 20 14 11];
CQA=cumsum(QA);


haic=figure();

[sh1]=stairs(CQV,PV,'b','LineWidth',2);
hold on;
[sh2]=stairs(CQA,PA,'r','LineWidth',2);
grid on;
xlabel('Quantità MWh');
ylabel('Prezzo EUR/MWh');
legend('Vendite','Acquisti');
saveas(haic,'Grafico_DomandaOfferta','eps');
saveas(haic,'Grafico_DomandaOfferta','jpg');


